Controlling Geometric Abstraction and Texture for Artistic Images

We present a novel method for the interactive control of geometric abstraction and texture in artistic images. Previous example-based stylization methods often entangle shape, texture, and color, while generative methods for image synthesis generally either make assumptions about the input image, such as only allowing faces or do not offer precise editing controls. By contrast, our holistic approach spatially decomposes the input into shapes and a parametric representation of high-frequency details comprising the image's texture, thus enabling independent control of color and texture. Each parameter in this representation controls painterly attributes of a pipeline of differentiable stylization filters. The proposed decoupling of shape and texture enables various options for stylistic editing, including interactive global and local adjustments of shape, stroke, and painterly attributes such as surface relief and contours. Additionally, we demonstrate optimization-based texture style-transfer in the parametric space using reference images and text prompts, as well as the training of single- and arbitrary style parameter prediction networks for real-time texture decomposition.

==> findgraphics.py <==
import re
import os

# Define the regular expression for matching .jpg and .pdf file names
pattern = r"\\includegraphics\[.*\]{(.*(\.(jpg|pdf|jpeg))?)}"
pattern2 = r"\\imagewithspy.*{(.*\.(jpg|pdf|jpeg))}"


# The list of graphics used in .tex files
used_graphics = []

# Iterate over all files in the current directory and its subdirectories
for root, _, files in os.walk("."):
    for filename in files:
        # Process only .tex files
        if filename.endswith(".tex"):
            # Open the file and read its contents
            with open(os.path.join(root, filename), "r") as file:
                content = file.read()
                # Find all matches of the regular expression in the file content
                matches = re.findall(pattern, content) + re.findall(pattern2, content)
                # For each match, print its absolute path and add it to the list of used graphics
                for match in matches:
                    abs_path = os.path.abspath(os.path.join(root, match[0]))
                    print(abs_path)
                    used_graphics.append(abs_path.lower())

# Iterate over all .jpg and .pdf files in the graphics directory and its subdirectories
for root, _, files in os.walk("./graphics/pipeline_comparison/"):
    for filename in files:
        if filename.endswith(".jpg") or filename.endswith(".jpeg") or filename.endswith(".pdf"):
            abs_path = os.path.abspath(os.path.join(root, filename))
            # If the file is not in the list of used graphics, delete it
            if abs_path.lower() not in used_graphics:
                print(f"Deleting unused file: {abs_path}")
                # os.remove(abs_path)

